The quadratic Brown--Erd\H{o}s--S\'os problem for 3-uniform hypergraphs with 8 and 9 edges

The famous and actively studied problem of Brown--Erd\H{o}s--S\'os from 1973 asks for $f^{(r)}(n;s,k)$, the maximum number of edges in an $r$-graph with $n$ vertices in which no $s$ vertices span $k$ or more edges. In this paper, we concentrate on the case $r=3$ and $s=k+2$, with $k\ge2$ fixed and $n\to\infty$; then it is easy to show that the extremal function grows quadratically in $n$. Delcourt and Postle proved that the limit $\pi(k):=\lim_{n\to\infty} f^{(3)}(n;k+2,k)/n^2$ exists for every $k$. While Brown, Erd\H{o}s and S\'os observed that $\pi(2)=1/6$ already in the 1970s, the value of $\pi(k)$ for $3\le k\le 7$ was determined only recently (by various subgroups of Glock, Joos, Kim, K\"uhn, Lichev, Pikhurko, and Sun). Very recently, Chao, Huang and Liu determined $\pi(k)$ for every odd $k$. Independently of the last result, we show that $\pi(9)=1/5$. Also, we prove that $\pi(8)\le {5053}/{26544}$, which is within $0.0029$ of the best known lower bound $\pi(8)\ge 3/16$. The new upper bounds are obtained by expressing some previous arguments as a linear program and then using a computer to generate and solve its instances. Our proof of the lower bound on $\pi(9)$ is based on a finite field construction combined with existing packing results.

==> anc/mergings.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "2861d3ce-ea59-4520-bef3-5243c38e8ff3",
   "metadata": {},
   "outputs": [],
   "source": [
    "from itertools import combinations\n",
    "from pynauty import Graph, certificate\n",
    "from tqdm.notebook import tqdm\n",
    "from collections import deque\n",
    "\n",
    "def _canonical(N, E):\n",
    "    m = len(E)\n",
    "    adjacency = {i: [] for i in range(N + m)}\n",
    "    for i, (a, b, c) in enumerate(E):\n",
    "        edge_vertex = N + i\n",
    "        for v in (a, b, c):\n",
    "            adjacency[v].append(edge_vertex)\n",
    "            adjacency[edge_vertex].append(v)\n",
    "    coloring = [\n",
    "        set(range(N)),\n",
    "        set(range(N, N + m)),\n",
    "    ]\n",
    "    graph = Graph(\n",
    "        number_of_vertices=N + m,\n",
    "        directed=False,\n",
    "        adjacency_dict=adjacency,\n",
    "        vertex_coloring=coloring,\n",
    "    )\n",
    "    return certificate(graph)\n",
    "\n",
    "\n",
    "def _pair(a, b):\n",
    "    return (a, b) if a < b else (b, a)\n",
    "\n",
    "\n",
    "def _mask(vs):\n",
    "    out = 0\n",
    "    for v in vs:\n",
    "        out |= 1 << v\n",
    "    return out\n",
    "\n",
    "\n",
    "def _bits(mask):\n",
    "    while mask:\n",
    "        b = mask & -mask\n",
    "        yield b.bit_length() - 1\n",
    "        mask ^= b\n",
    "\n",
    "\n",
    "def _edge_masks(E):\n",
    "    return [_mask(e) for e in E]\n",
    "\n",
    "\n",
    "def _count_edges(edge_masks, mask, stop=None):\n",
    "    n = 0\n",
    "    for e in edge_masks:\n",
    "        if e & mask == e:\n",
    "            n += 1\n",
    "            if stop is not None and n >= stop:\n",
    "                return n\n",
    "    return n\n",
    "\n",
    "\n",
    "def _remap_mask(mask, mapping):\n",
    "    out = 0\n",
    "    while mask:\n",
    "        b = mask & -mask\n",
    "        out |= 1 << mapping[b.bit_length() - 1]\n",
    "        mask ^= b\n",
    "    return out\n",
    "\n",
    "\n",
    "def _add_tight(S, C, mask, k):\n",
    "    e = mask.bit_count() - 2\n",
    "    if e < 0 or e > k:\n",
    "        return\n",
    "    if mask in S[e]:\n",
    "        return\n",
    "    S[e].add(mask)\n",
    "    vs = list(_bits(mask))\n",
    "    for i, a in enumerate(vs):\n",
    "        for b in vs[i + 1:]:\n",
    "            C.setdefault((a, b), set()).add(mask)\n",
    "\n",
    "\n",
    "def _add_all_pairs(N, S, C, k):\n",
    "    if k < 0:\n",
    "        return\n",
    "    for a in range(N):\n",
    "        for b in range(a + 1, N):\n",
    "            _add_tight(S, C, (1 << a) | (1 << b), k)\n",
    "\n",
    "class Cluster:\n",
    "    __slots__ = \"N\", \"E\", \"S\", \"C\", \"c\", \"k\", \"cert\", \"history\"\n",
    "\n",
    "    def __init__(self, N, E, k, S=None, C=None, c=None, history=None, cert=None):\n",
    "        self.N = N\n",
    "        self.E = [tuple(sorted(e)) for e in E]\n",
    "        self.k = k\n",
    "\n",
    "        if S is None:\n",
    "            edge_masks = _edge_masks(E)\n",
    "            S = [set() for _ in range(k + 1)]\n",
    "        \n",
    "            for r in range(2, min(N, k + 2) + 1):\n",
    "                need = r - 2\n",
    "                for comb in combinations(range(N), r):\n",
    "                    mask = _mask(comb)\n",
    "                    if _count_edges(edge_masks, mask, need + 1) == need:\n",
    "                        S[need].add(mask)\n",
    "\n",
    "        if C is None:\n",
    "            C = {}\n",
    "            for bucket in S:\n",
    "                for mask in bucket:\n",
    "                    vs = list(_bits(mask))\n",
    "                    for i, a in enumerate(vs):\n",
    "                        for b in vs[i + 1:]:\n",
    "                            C.setdefault((a, b), set()).add(mask)\n",
    "\n",
    "        if c is None:\n",
    "            c = {}\n",
    "            for pair, tights in C.items():\n",
    "                x = 0\n",
    "                for tight in tights:\n",
    "                    x |= 1 << (tight.bit_count() - 2)\n",
    "                c[pair] = x\n",
    "\n",
    "        self.S = S\n",
    "        self.C = C\n",
    "        self.c = c\n",
    "        self.history = history if history is not None else [\"init\"]\n",
    "        self.cert = cert if cert is not None else _canonical(N, self.E)\n",
    "\n",
    "    def __repr__(self):\n",
    "        return f\"Cluster on {self.N}, with {self.E}\"\n",
    "\n",
    "    def __eq__(self, other):\n",
    "        return self.cert == other.cert\n",
    "\n",
    "    def __hash__(self):\n",
    "        return hash(self.cert)\n",
    "    \n",
    "    def external_merge(self, u0, v0, other, u1, v1):\n",
    "        k = self.k\n",
    "\n",
    "        mapB = [None] * other.N\n",
    "        mapB[u1] = u0\n",
    "        mapB[v1] = v0\n",
    "\n",
    "        nxt = self.N\n",
    "        for x in range(other.N):\n",
    "            if x != u1 and x != v1:\n",
    "                mapB[x] = nxt\n",
    "                nxt += 1\n",
    "\n",
    "        N = nxt\n",
    "\n",
    "        E = set(tuple(sorted(e)) for e in self.E)\n",
    "        for e in other.E:\n",
    "            E.add(tuple(sorted(mapB[x] for x in e)))\n",
    "        E = sorted(E)\n",
    "\n",
    "        S = [set() for _ in range(k + 1)]\n",
    "        C = {}\n",
    "\n",
    "        # All pairs are tight.\n",
    "        _add_all_pairs(N, S, C, k)\n",
    "\n",
    "        # Old tight sets from the first graph remain tight.\n",
    "        for bucket in self.S:\n",
    "            for mask in bucket:\n",
    "                _add_tight(S, C, mask, k)\n",
    "\n",
    "        # Old tight sets from the second graph remain tight after remapping.\n",
    "        for bucket in other.S:\n",
    "            for mask in bucket:\n",
    "                _add_tight(S, C, _remap_mask(mask, mapB), k)\n",
    "\n",
    "        # New crossing tight sets are unions of tight sets containing the\n",
    "        # glued pair on both sides.\n",
    "        pairA = _pair(u0, v0)\n",
    "        pairB = _pair(u1, v1)\n",
    "\n",
    "        B_tights = []\n",
    "        for maskB in other.C[pairB]:\n",
    "            B_tights.append((_remap_mask(maskB, mapB), maskB.bit_count() - 2))\n",
    "\n",
    "        for maskA in self.C[pairA]:\n",
    "            a = maskA.bit_count() - 2\n",
    "            for maskB, b in B_tights:\n",
    "                if a + b <= k:\n",
    "                    _add_tight(S, C, maskA | maskB, k)\n",
    "\n",
    "        history = [\n",
    "            (\"external_merge\", (u0, v0), (u1, v1), self.history, other.history)\n",
    "        ]\n",
    "\n",
    "        return Cluster(N, E, k, S=S, C=C, history=history)\n",
    "\n",
    "    def internal_merge(self, u, v):\n",
    "        k = self.k\n",
    "\n",
    "        # v is merged into u. Vertices after v shift down by 1.\n",
    "        mapping = [None] * self.N\n",
    "        nxt = 0\n",
    "        for x in range(self.N):\n",
    "            if x == v:\n",
    "                continue\n",
    "            mapping[x] = nxt\n",
    "            nxt += 1\n",
    "        mapping[v] = mapping[u]\n",
    "\n",
    "        N = self.N - 1\n",
    "\n",
    "        E = set()\n",
    "        for e in self.E:\n",
    "            ne = tuple(sorted(mapping[x] for x in e))\n",
    "            if len(set(ne)) == 3:\n",
    "                E.add(ne)\n",
    "        E = sorted(E)\n",
    "\n",
    "        S = [set() for _ in range(k + 1)]\n",
    "        C = {}\n",
    "\n",
    "        # All pairs are tight.\n",
    "        _add_all_pairs(N, S, C, k)\n",
    "\n",
    "        uv = (1 << u) | (1 << v)\n",
    "\n",
    "        # Tight sets not using u or v survive unchanged, up to relabelling.\n",
    "        for bucket in self.S:\n",
    "            for mask in bucket:\n",
    "                if mask & uv == 0:\n",
    "                    _add_tight(S, C, _remap_mask(mask, mapping), k)\n",
    "\n",
    "        # A tight set T in the quotient that contains the merged vertex\n",
    "        # corresponds to a set T' in the original containing both u and v\n",
    "        # with e(T') + 3 = |T'|.\n",
    "        #\n",
    "        # If T has i edges, then T' has i edges and i+3 vertices.\n",
    "        old_edges = _edge_masks(self.E)\n",
    "        rest = [x for x in range(self.N) if x != u and x != v]\n",
    "        w = mapping[u]\n",
    "\n",
    "        for i in range(1, k + 1):\n",
    "            r = i + 1\n",
    "            if r > len(rest):\n",
    "                break\n",
    "\n",
    "            for comb in combinations(rest, r):\n",
    "                old_mask = uv\n",
    "                new_mask = 1 << w\n",
    "\n",
    "                for x in comb:\n",
    "                    old_mask |= 1 << x\n",
    "                    new_mask |= 1 << mapping[x]\n",
    "\n",
    "                if _count_edges(old_edges, old_mask, i + 1) == i:\n",
    "                    _add_tight(S, C, new_mask, k)\n",
    "        history = [\n",
    "            (\"internal_merge\", (u, v), self.history)\n",
    "        ]\n",
    "        return Cluster(N, E, k, S=S, C=C, history=history)\n",
    "\n",
    "    def filter_pairs(self, masks):\n",
    "        mask_yes, mask_no = masks\n",
    "        for kk in self.c:\n",
    "            ckk = self.c[kk]\n",
    "            yes_sat = (ckk | mask_yes) == ckk # must have these bits\n",
    "            no_sat = (ckk & mask_no) == 0     # must not have these bits\n",
    "            if yes_sat and no_sat:\n",
    "                yield kk\n",
    "\n",
    "def _rule_to_masks(rule, k):\n",
    "    rule = [1] + list(rule[:min(len(rule), k)]) # 0 edge is always present\n",
    "    mask_yes = _mask([ii for ii,vv in enumerate(rule) if vv==1])\n",
    "    mask_no = _mask([ii for ii,vv in enumerate(rule) if vv==-1])\n",
    "    return mask_yes, mask_no\n",
    "\n",
    "def _join_has_k(c0, c1, k):\n",
    "    x = c0\n",
    "    while x:\n",
    "        b = x & -x\n",
    "        i = b.bit_length() - 1\n",
    "        if i <= k and (c1 & (1 << (k - i))):\n",
    "            return True\n",
    "        x ^= b\n",
    "    return False\n",
    "\n",
    "\n",
    "def _internal_merge_has_k(g, u, v):\n",
    "    k = g.k\n",
    "    old_edges = _edge_masks(g.E)\n",
    "    uv = (1 << u) | (1 << v)\n",
    "    rest = [x for x in range(g.N) if x != u and x != v]\n",
    "\n",
    "    r = k + 1\n",
    "    if r > len(rest):\n",
    "        return False\n",
    "\n",
    "    for comb in combinations(rest, r):\n",
    "        mask = uv\n",
    "        for x in comb:\n",
    "            mask |= 1 << x\n",
    "\n",
    "        # This means p(mask) = 1 in the old graph,\n",
    "        # so after identifying u and v it becomes tight with >=k edges.\n",
    "        if _count_edges(old_edges, mask, k + 1) >= k:\n",
    "            return True\n",
    "\n",
    "    return False\n",
    "\n",
    "def generate(k, rules, strategy=\"dfs\"):\n",
    "    rules_mapped = [\n",
    "        (_rule_to_masks(xx, k), _rule_to_masks(yy, k))\n",
    "        for xx, yy in rules\n",
    "    ]\n",
    "\n",
    "    start = Cluster(3, [[0, 1, 2]], k)\n",
    "\n",
    "    seen = {start}\n",
    "    all_clusters = [start]\n",
    "\n",
    "    if strategy == \"bfs\":\n",
    "        work = deque([start])\n",
    "        pop_state = work.popleft\n",
    "        push_state = work.append\n",
    "    elif strategy == \"dfs\":\n",
    "        work = [start]\n",
    "        pop_state = work.pop\n",
    "        push_state = work.append\n",
    "\n",
    "    pair_cache = {}\n",
    "\n",
    "    def pairs_for(g, masks):\n",
    "        key = (id(g), masks)\n",
    "        if key not in pair_cache:\n",
    "            pair_cache[key] = list(g.filter_pairs(masks))\n",
    "        return pair_cache[key]\n",
    "    \n",
    "    max_seen_size = start.N\n",
    "\n",
    "    def try_add(g):\n",
    "        nonlocal max_seen_size\n",
    "        if g.S[k] or g in seen:\n",
    "            return\n",
    "        seen.add(g)\n",
    "        all_clusters.append(g)\n",
    "        push_state(g)\n",
    "        if g.N > max_seen_size:\n",
    "            max_seen_size = g.N\n",
    "\n",
    "    cter = 0\n",
    "    pbar = tqdm()\n",
    "\n",
    "    while work:\n",
    "        cter += 1\n",
    "\n",
    "        if cter % 10 == 0:\n",
    "            pbar.update(10)\n",
    "            pbar.set_description(\n",
    "                f\"Elements so far: {len(seen)} \"\n",
    "                f\"elements to process: {len(work)} \"\n",
    "                f\"max size: {max_seen_size}\"\n",
    "            )\n",
    "\n",
    "        g_new = pop_state()\n",
    "        targets = all_clusters\n",
    "        target_count = len(targets)\n",
    "\n",
    "        # Combine current g_new with all targets\n",
    "        for idx in range(target_count):\n",
    "            h = targets[idx]\n",
    "            for ridx, (left_rules, right_rules) in enumerate(rules_mapped):\n",
    "\n",
    "                # Direction 1: g_new is left, h is right.\n",
    "                left_pairs = pairs_for(g_new, left_rules)\n",
    "                right_pairs = pairs_for(h, right_rules)\n",
    "                for p0 in left_pairs:\n",
    "                    c0 = g_new.c[p0]\n",
    "                    for p1 in right_pairs:\n",
    "                        c1 = h.c[p1]\n",
    "                        a0, b0 = p0\n",
    "                        a1, b1 = p1\n",
    "                        try_add(g_new.external_merge(a0, b0, h, a1, b1))\n",
    "                        try_add(g_new.external_merge(a0, b0, h, b1, a1))\n",
    "\n",
    "                # Direction 2: h is left, g_new is right.\n",
    "                left_pairs = pairs_for(h, left_rules)\n",
    "                right_pairs = pairs_for(g_new, right_rules)\n",
    "                for p0 in left_pairs:\n",
    "                    c0 = h.c[p0]\n",
    "                    for p1 in right_pairs:\n",
    "                        c1 = g_new.c[p1]\n",
    "                        a0, b0 = p0\n",
    "                        a1, b1 = p1\n",
    "                        try_add(h.external_merge(a0, b0, g_new, a1, b1))\n",
    "                        try_add(h.external_merge(a0, b0, g_new, b1, a1))\n",
    "\n",
    "        # Check all internal gluings in g_new\n",
    "        for pair, cmask in list(g_new.c.items()):\n",
    "            if cmask != 1:\n",
    "                continue\n",
    "            u, v = pair\n",
    "            if _internal_merge_has_k(g_new, u, v):\n",
    "                continue\n",
    "            try_add(g_new.internal_merge(u, v))\n",
    "    pbar.close()\n",
    "    return all_clusters\n",
    "\n",
    "from sage.all import QQ, vector, matrix\n",
    "from sage.numerical.backends.generic_backend import get_solver\n",
    "\n",
    "\n",
    "def optimize_weights(k, filters=(), generated=None):\n",
    "    sets = [\n",
    "        tuple([0] + [i + 1 for i in range(k - 1) if (m >> i) & 1])\n",
    "        for m in range(1 << (k - 1))\n",
    "    ]\n",
    "    \n",
    "    filters = tuple(filters)\n",
    "    n = len(sets)\n",
    "\n",
    "    kbit = 1 << k\n",
    "    keep = (1 << (k + 1)) - 1\n",
    "\n",
    "    def add_set(R, S):\n",
    "        T = 0\n",
    "        for a in S:\n",
    "            T |= R << a\n",
    "        return T & keep\n",
    "\n",
    "    def hitting_time(S):\n",
    "        R = 1\n",
    "        for h in range(1, k + 1):\n",
    "            R = add_set(R, S)\n",
    "            if R & kbit:\n",
    "                return h\n",
    "        return None\n",
    "\n",
    "    h = [hitting_time(S) for S in sets]\n",
    "    live = [i for i in range(n) if h[i] is not None]\n",
    "    live.sort(key=lambda i: (h[i], -len(sets[i])))\n",
    "\n",
    "    def maximal_bad_constraints():\n",
    "        counts = [0] * len(live)\n",
    "        stats = [[0, 0, 0] for _ in filters]\n",
    "        out = []\n",
    "\n",
    "        def bump(i, d):\n",
    "            S = sets[i]\n",
    "            for q, (a, b) in enumerate(filters):\n",
    "                ha = a in S\n",
    "                hb = b in S\n",
    "                if ha:\n",
    "                    stats[q][0] += d\n",
    "                if hb:\n",
    "                    stats[q][1] += d\n",
    "                if ha and hb:\n",
    "                    stats[q][2] += d\n",
    "\n",
    "        def filtered():\n",
    "            for q, (a, b) in enumerate(filters):\n",
    "                A, B, AB = stats[q]\n",
    "\n",
    "                if a == b:\n",
    "                    if A >= 2:\n",
    "                        return True\n",
    "                else:\n",
    "                    if A * B > AB:\n",
    "                        return True\n",
    "            return False\n",
    "\n",
    "        def dfs(j, R):\n",
    "            if R & kbit:\n",
    "                return\n",
    "            if filtered():\n",
    "                return\n",
    "\n",
    "            if j == len(live):\n",
    "                if not any(counts):\n",
    "                    return\n",
    "                for a, i in enumerate(live):\n",
    "                    if counts[a] >= h[i] - 1:\n",
    "                        continue\n",
    "\n",
    "                    R2 = add_set(R, sets[i])\n",
    "                    if R2 & kbit:\n",
    "                        continue\n",
    "\n",
    "                    bump(i, 1)\n",
    "                    ok = not filtered()\n",
    "                    bump(i, -1)\n",
    "\n",
    "                    if ok:\n",
    "                        return\n",
    "\n",
    "                out.append(tuple(counts))\n",
    "                return\n",
    "\n",
    "            i = live[j]\n",
    "            Rj = R\n",
    "            added = 0\n",
    "\n",
    "            for c in range(h[i]):\n",
    "                counts[j] = c\n",
    "                dfs(j + 1, Rj)\n",
    "\n",
    "                if c == h[i] - 1:\n",
    "                    break\n",
    "\n",
    "                R2 = add_set(Rj, sets[i])\n",
    "                if R2 & kbit:\n",
    "                    break\n",
    "\n",
    "                bump(i, 1)\n",
    "                added += 1\n",
    "                Rj = R2\n",
    "\n",
    "            for _ in range(added):\n",
    "                bump(i, -1)\n",
    "\n",
    "            counts[j] = 0\n",
    "\n",
    "        dfs(0, 1)\n",
    "        return out\n",
    "\n",
    "    p = get_solver(solver=\"PPL\")\n",
    "\n",
    "    for i in range(n):\n",
    "        if h[i] is None:\n",
    "            p.add_variable(lower_bound=0, upper_bound=0)\n",
    "        else:\n",
    "            p.add_variable(lower_bound=0, upper_bound=1)\n",
    "\n",
    "    t = p.add_variable(obj=1, name=\"t\")\n",
    "    p.variable_lower_bound(t, None)\n",
    "\n",
    "    M = []\n",
    "    for xx in generated:\n",
    "        en = QQ(len(xx.E))\n",
    "        Mx = [QQ(0)]*(2**(k-1))\n",
    "        for vv in xx.c.values():\n",
    "            Mx[vv>>1] += QQ(1)/en\n",
    "        M.append(Mx)\n",
    "    M = matrix(M)\n",
    "    \n",
    "    for row in M:\n",
    "        p.add_linear_constraint(\n",
    "            [(t, QQ(1))] + [(j, -QQ(a)) for j, a in enumerate(row) if a],\n",
    "            None,\n",
    "            QQ(0),\n",
    "        )\n",
    "    mbc = maximal_bad_constraints()\n",
    "    for c in mbc:\n",
    "        p.add_linear_constraint(\n",
    "            [(live[a], QQ(ca)) for a, ca in enumerate(c) if ca],\n",
    "            None,\n",
    "            QQ(1),\n",
    "        )\n",
    "    p.solve()\n",
    "    opt = p.get_objective_value()\n",
    "    x = vector(QQ, [p.get_variable_value(i) for i in range(n)])\n",
    "    return opt, x, sets, M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "cf838861-27b1-4dde-96e8-8b8e1d828e51",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eed0525afd0949d380cfed2460236443",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5683\n"
     ]
    }
   ],
   "source": [
    "F8 = generate(8, [\n",
    "    [[1, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, -1]], # 1 | 1 \n",
    "    [[1, 0, 0, 0, 0, -1, 0], [0, 1, 0, 0, 0, 0, -1]], # 1 | 2\n",
    "    [[0, 1, 0, 0, 0, -1, 0], [0, 1, 0, 0, 0, -1, 0]], # 2 | 2\n",
    "])\n",
    "print(len(F8))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "463329a8-29c5-4ee7-85dc-a2ad6f0a5a17",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1405c805f8a04c78bd9623fce53898f8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9224\n"
     ]
    }
   ],
   "source": [
    "F9 = generate(9, [\n",
    "    [[1, 0, 0, 0, 0, 0, 0, -1], [1, 0, 0, 0, 0, 0, 0, -1]], # 1 | 1 \n",
    "    [[1, 0, 0, 0, 0, 0, -1, 0], [0, 1, 0, 0, 0, 0, 0, -1]] # 1 | 2\n",
    "])\n",
    "print(len(F9))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "8d9f65c1-936c-4f8e-8a6a-04f537c86b3f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found bound for k=8 is 5053/26544 ~ 0.190363170584690\n"
     ]
    }
   ],
   "source": [
    "opt8 = optimize_weights(8, filters=[[1, 1], [1, 2], [2, 2]], generated=F8)\n",
    "print(f\"Found bound for k=8 is {1/(2*opt8[0])} ~ {(1/(2*opt8[0])).n()}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "9eb7cbae-7a9b-448b-8a81-b0d6f30f939d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found bound for k=9 is 1/5 ~ 0.200000000000000\n"
     ]
    }
   ],
   "source": [
    "opt9 = optimize_weights(9, filters=[[1, 1], [1, 2]], generated=F9)\n",
    "print(f\"Found bound for k=9 is {1/(2*opt9[0])} ~ {(1/(2*opt9[0])).n()}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "4f0e4016-3e84-4ba5-8306-d5f9261994d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# weights and tight graphs\n",
    "def weights_tights(opt, F):\n",
    "    weights = opt[1]\n",
    "    tvals = opt[-1] * weights\n",
    "    topt = min(tvals)\n",
    "    tight_graphs = [F[ii] for ii in range(len(tvals)) if tvals[ii] == topt]\n",
    "    return weights, tight_graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "71715ece-415a-47d8-8b41-3cd157822e69",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Cluster on 6, with [(0, 1, 2), (0, 1, 3), (2, 4, 5), (3, 4, 5)]\n",
      "Cluster on 7, with [(0, 1, 2), (0, 3, 4), (0, 5, 6), (1, 3, 4), (1, 5, 6)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 4, 5), (2, 6, 7), (3, 4, 5), (3, 6, 7)]\n",
      "Cluster on 11, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 7, 8), (3, 9, 10), (4, 5, 6), (6, 7, 8), (6, 9, 10)]\n",
      "Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 6, 7), (5, 9, 10), (5, 11, 12), (6, 7, 8), (8, 9, 10), (8, 11, 12)]\n",
      "Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 9, 10), (3, 11, 12), (5, 6, 7), (6, 7, 8), (8, 9, 10), (8, 11, 12)]\n",
      "Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 4, 5), (2, 6, 7), (3, 4, 5), (3, 9, 10), (3, 11, 12), (6, 7, 8), (8, 9, 10), (8, 11, 12)]\n",
      "Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 10), (2, 7, 8), (3, 9, 10), (4, 5, 6), (6, 7, 8), (6, 11, 12), (6, 13, 14), (10, 11, 12), (10, 13, 14)]\n",
      "Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (2, 7, 8), (2, 9, 10), (3, 9, 10), (3, 11, 12), (3, 13, 14), (4, 5, 6), (6, 7, 8), (6, 11, 12), (6, 13, 14)]\n",
      "Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 6, 8), (2, 7, 10), (3, 9, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (7, 11, 12), (7, 13, 14), (10, 11, 12), (10, 13, 14)]\n",
      "Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 9, 10), (3, 7, 9), (3, 11, 12), (3, 13, 14), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 11, 12), (7, 13, 14)]\n",
      "Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 7), (2, 8, 10), (3, 9, 10), (4, 5, 6), (6, 7, 8), (8, 11, 12), (8, 13, 14), (10, 11, 12), (10, 13, 14)]\n",
      "Cluster on 7, with [(0, 1, 2), (0, 3, 4), (0, 5, 6), (1, 5, 6), (3, 4, 5)]\n",
      "Cluster on 11, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 7, 8), (3, 9, 10), (4, 5, 6), (6, 9, 10), (7, 8, 9)]\n",
      "Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 6, 7), (5, 9, 10), (5, 11, 12), (6, 7, 8), (8, 11, 12), (9, 10, 11)]\n",
      "Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 9, 10), (3, 11, 12), (5, 6, 7), (6, 7, 8), (8, 11, 12), (9, 10, 11)]\n",
      "Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 8), (3, 7, 8), (4, 5, 6), (6, 9, 10), (6, 11, 12), (8, 11, 12), (9, 10, 11)]\n",
      "Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 9), (2, 8, 10), (3, 7, 8), (4, 5, 6), (6, 9, 10), (8, 11, 12), (8, 13, 14), (10, 13, 14), (11, 12, 13)]\n",
      "Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 7, 10), (3, 7, 9), (3, 13, 14), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (9, 11, 12), (9, 13, 14), (11, 12, 13)]\n",
      "Cluster on 7, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 5, 6), (4, 5, 6)]\n",
      "Cluster on 9, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 7, 8), (4, 5, 6), (6, 7, 8)]\n",
      "Cluster on 7, with [(0, 1, 2), (0, 3, 4), (1, 3, 4), (1, 4, 5), (3, 5, 6)]\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "7654321\n",
      "0000000 - 0\n",
      "0000001 - 19147/20212\n",
      "0000010 - 18283/20212\n",
      "0000011 - 19147/20212\n",
      "0000100 - 0\n",
      "0000101 - 4856/5053\n",
      "0000110 - 19583/20212\n",
      "0000111 - 1\n",
      "0001000 - 0\n",
      "0001001 - 19147/20212\n",
      "0001010 - 4728/5053\n",
      "0001011 - 156/163\n",
      "0001100 - 0\n",
      "0001101 - 1\n",
      "0001110 - 1\n",
      "0001111 - 1\n",
      "0010000 - 0\n",
      "0010001 - 19147/20212\n",
      "0010010 - 19583/20212\n",
      "0010011 - 20015/20212\n",
      "0010100 - 7/163\n",
      "0010101 - 4856/5053\n",
      "0010110 - 19583/20212\n",
      "0010111 - 1\n",
      "0011000 - 197/20212\n",
      "0011001 - 1\n",
      "0011010 - 1\n",
      "0011011 - 1\n",
      "0011100 - 1065/20212\n",
      "0011101 - 77813/80848\n",
      "0011110 - 1\n",
      "0011111 - 1\n",
      "0100000 - 0\n",
      "0100001 - 19147/20212\n",
      "0100010 - 18283/20212\n",
      "0100011 - 19147/20212\n",
      "0100100 - 0\n",
      "0100101 - 4856/5053\n",
      "0100110 - 19583/20212\n",
      "0100111 - 1\n",
      "0101000 - 197/5053\n",
      "0101001 - 19147/20212\n",
      "0101010 - 4728/5053\n",
      "0101011 - 156/163\n",
      "0101100 - 197/5053\n",
      "0101101 - 1\n",
      "0101110 - 1\n",
      "0101111 - 1\n",
      "0110000 - 0\n",
      "0110001 - 19147/20212\n",
      "0110010 - 19583/20212\n",
      "0110011 - 20015/20212\n",
      "0110100 - 1065/20212\n",
      "0110101 - 4856/5053\n",
      "0110110 - 19583/20212\n",
      "0110111 - 1\n",
      "0111000 - 1065/20212\n",
      "0111001 - 1\n",
      "0111010 - 1\n",
      "0111011 - 1\n",
      "0111100 - 1065/20212\n",
      "0111101 - 1\n",
      "0111110 - 1\n",
      "0111111 - 1\n",
      "1000000 - 0\n",
      "1000001 - 19147/20212\n",
      "1000010 - 18283/20212\n",
      "1000011 - 19147/20212\n",
      "1000100 - 0\n",
      "1000101 - 4856/5053\n",
      "1000110 - 19583/20212\n",
      "1000111 - 1\n",
      "1001000 - 629/20212\n",
      "1001001 - 19147/20212\n",
      "1001010 - 4728/5053\n",
      "1001011 - 156/163\n",
      "1001100 - 0\n",
      "1001101 - 1\n",
      "1001110 - 1\n",
      "1001111 - 1\n",
      "1010000 - 0\n",
      "1010001 - 19147/20212\n",
      "1010010 - 19583/20212\n",
      "1010011 - 20015/20212\n",
      "1010100 - 325/5053\n",
      "1010101 - 4856/5053\n",
      "1010110 - 19583/20212\n",
      "1010111 - 1\n",
      "1011000 - 629/20212\n",
      "1011001 - 1\n",
      "1011010 - 1\n",
      "1011011 - 1\n",
      "1011100 - 1929/20212\n",
      "1011101 - 1\n",
      "1011110 - 1\n",
      "1011111 - 1\n",
      "1100000 - 0\n",
      "1100001 - 19147/20212\n",
      "1100010 - 18283/20212\n",
      "1100011 - 19147/20212\n",
      "1100100 - 0\n",
      "1100101 - 4856/5053\n",
      "1100110 - 19583/20212\n",
      "1100111 - 1\n",
      "1101000 - 4728/5053\n",
      "1101001 - 19147/20212\n",
      "1101010 - 4728/5053\n",
      "1101011 - 156/163\n",
      "1101100 - 1\n",
      "1101101 - 1\n",
      "1101110 - 1\n",
      "1101111 - 1\n",
      "1110000 - 0\n",
      "1110001 - 19147/20212\n",
      "1110010 - 19583/20212\n",
      "1110011 - 20015/20212\n",
      "1110100 - 325/5053\n",
      "1110101 - 4856/5053\n",
      "1110110 - 19583/20212\n",
      "1110111 - 1\n",
      "1111000 - 1\n",
      "1111001 - 1\n",
      "1111010 - 1\n",
      "1111011 - 1\n",
      "1111100 - 1\n",
      "1111101 - 1\n",
      "1111110 - 1\n",
      "1111111 - 1\n"
     ]
    }
   ],
   "source": [
    "w8, t8 = weights_tights(opt8, F8)\n",
    "print(\"\\n\".join(map(str, t8)))\n",
    "print(\"\\n\\n\\n\")\n",
    "print(\"7654321\")\n",
    "for ii in range(2**7):\n",
    "    print(f\"{ii:07b} - {w8[ii]}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "7ff7d576-ad42-489e-8af0-aa2ec08f974e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Cluster on 4, with [(0, 1, 2), (0, 1, 3)]\n",
      "Cluster on 6, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5)]\n",
      "Cluster on 6, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 6), (4, 6, 7)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 6), (3, 6, 7)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 6), (5, 6, 7)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (2, 6, 7), (3, 4, 5)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 7), (2, 4, 5), (4, 5, 6)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 7), (4, 5, 6)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 6, 7), (4, 5, 6)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 6, 7), (4, 5, 6), (4, 5, 7)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 8), (4, 8, 9), (6, 7, 8), (6, 7, 9)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 8, 9), (6, 7, 8), (6, 7, 9)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (5, 8, 9), (6, 7, 8), (6, 7, 9)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 4, 5), (2, 8, 9), (3, 4, 5), (6, 7, 8), (6, 7, 9)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 9), (2, 4, 5), (3, 7, 8), (4, 5, 6), (7, 8, 9)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 9), (3, 7, 8), (4, 5, 6), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 11), (2, 8, 11), (3, 7, 8), (4, 5, 6), (6, 9, 10), (9, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 11), (2, 4, 5), (2, 6, 11), (2, 7, 8), (3, 7, 8), (4, 5, 6), (6, 9, 10), (9, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 8), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 11), (7, 9, 10), (9, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 6, 8), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 7, 11), (7, 9, 10), (9, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 8, 9), (3, 6, 7), (3, 10, 11), (4, 5, 6), (4, 5, 7), (6, 8, 9), (7, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 10), (6, 8, 9), (6, 10, 11), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 6, 7), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 8, 9), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 9), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 6, 7), (2, 10, 11), (3, 10, 11), (4, 5, 6), (4, 5, 7), (6, 8, 9), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 10), (9, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 7, 9), (3, 9, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 9, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 10), (7, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 7, 9), (3, 7, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 7, 9), (8, 9, 10), (8, 10, 11)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 9), (4, 6, 7), (4, 8, 9), (6, 7, 8)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 9), (3, 6, 7), (3, 8, 9), (6, 7, 8)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 9), (5, 6, 7), (5, 8, 9), (6, 7, 8)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 7), (2, 8, 9), (3, 4, 5), (6, 7, 8)]\n",
      "Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 9), (2, 4, 5), (2, 7, 8), (4, 5, 6), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 11), (2, 7, 8), (2, 10, 11), (3, 9, 10), (4, 5, 6), (6, 7, 8)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 11), (2, 4, 5), (2, 6, 11), (2, 7, 8), (2, 9, 10), (3, 9, 10), (4, 5, 6), (6, 7, 8)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 9), (6, 10, 11), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 6, 10), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 9), (7, 8, 9)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 6, 8), (2, 7, 11), (2, 10, 11), (3, 9, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11), (9, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 9, 10), (3, 9, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 7), (2, 8, 11), (2, 10, 11), (3, 9, 10), (4, 5, 6), (6, 7, 8)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11), (7, 10, 11)]\n",
      "Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 7, 9), (8, 9, 11), (8, 10, 11)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (0, 4, 5), (0, 6, 7), (1, 6, 7), (4, 5, 6)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 6), (4, 5, 7)]\n",
      "Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 7), (2, 4, 5), (3, 4, 5)]\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "87654321\n",
      "00000000 - 0\n",
      "00000001 - 1\n",
      "00000010 - 0\n",
      "00000011 - 1\n",
      "00000100 - 0\n",
      "00000101 - 1\n",
      "00000110 - 1/2\n",
      "00000111 - 1\n",
      "00001000 - 0\n",
      "00001001 - 1\n",
      "00001010 - 0\n",
      "00001011 - 1\n",
      "00001100 - 0\n",
      "00001101 - 1\n",
      "00001110 - 1/2\n",
      "00001111 - 1\n",
      "00010000 - 0\n",
      "00010001 - 1\n",
      "00010010 - 1/2\n",
      "00010011 - 1\n",
      "00010100 - 0\n",
      "00010101 - 1\n",
      "00010110 - 1/2\n",
      "00010111 - 1\n",
      "00011000 - 0\n",
      "00011001 - 1\n",
      "00011010 - 1/2\n",
      "00011011 - 1\n",
      "00011100 - 0\n",
      "00011101 - 1\n",
      "00011110 - 1/2\n",
      "00011111 - 1\n",
      "00100000 - 0\n",
      "00100001 - 1\n",
      "00100010 - 0\n",
      "00100011 - 1\n",
      "00100100 - 0\n",
      "00100101 - 1\n",
      "00100110 - 1/2\n",
      "00100111 - 1\n",
      "00101000 - 0\n",
      "00101001 - 1\n",
      "00101010 - 0\n",
      "00101011 - 1\n",
      "00101100 - 0\n",
      "00101101 - 1\n",
      "00101110 - 1\n",
      "00101111 - 1\n",
      "00110000 - 0\n",
      "00110001 - 1\n",
      "00110010 - 1/2\n",
      "00110011 - 1\n",
      "00110100 - 0\n",
      "00110101 - 1\n",
      "00110110 - 1/2\n",
      "00110111 - 1\n",
      "00111000 - 0\n",
      "00111001 - 1\n",
      "00111010 - 1\n",
      "00111011 - 1\n",
      "00111100 - 0\n",
      "00111101 - 1\n",
      "00111110 - 1\n",
      "00111111 - 1\n",
      "01000000 - 0\n",
      "01000001 - 1\n",
      "01000010 - 1\n",
      "01000011 - 1\n",
      "01000100 - 0\n",
      "01000101 - 1\n",
      "01000110 - 1\n",
      "01000111 - 1\n",
      "01001000 - 0\n",
      "01001001 - 1\n",
      "01001010 - 1\n",
      "01001011 - 1\n",
      "01001100 - 0\n",
      "01001101 - 1\n",
      "01001110 - 1\n",
      "01001111 - 1\n",
      "01010000 - 0\n",
      "01010001 - 1\n",
      "01010010 - 1\n",
      "01010011 - 1\n",
      "01010100 - 0\n",
      "01010101 - 1\n",
      "01010110 - 1\n",
      "01010111 - 1\n",
      "01011000 - 0\n",
      "01011001 - 1\n",
      "01011010 - 1\n",
      "01011011 - 1\n",
      "01011100 - 0\n",
      "01011101 - 1\n",
      "01011110 - 1\n",
      "01011111 - 1\n",
      "01100000 - 0\n",
      "01100001 - 1\n",
      "01100010 - 1\n",
      "01100011 - 1\n",
      "01100100 - 0\n",
      "01100101 - 1\n",
      "01100110 - 1\n",
      "01100111 - 1\n",
      "01101000 - 0\n",
      "01101001 - 1\n",
      "01101010 - 1\n",
      "01101011 - 1\n",
      "01101100 - 0\n",
      "01101101 - 1\n",
      "01101110 - 1\n",
      "01101111 - 1\n",
      "01110000 - 0\n",
      "01110001 - 1\n",
      "01110010 - 1\n",
      "01110011 - 1\n",
      "01110100 - 0\n",
      "01110101 - 1\n",
      "01110110 - 1\n",
      "01110111 - 1\n",
      "01111000 - 0\n",
      "01111001 - 1\n",
      "01111010 - 1\n",
      "01111011 - 1\n",
      "01111100 - 0\n",
      "01111101 - 1\n",
      "01111110 - 1\n",
      "01111111 - 1\n",
      "10000000 - 0\n",
      "10000001 - 1\n",
      "10000010 - 0\n",
      "10000011 - 1\n",
      "10000100 - 0\n",
      "10000101 - 1\n",
      "10000110 - 1/2\n",
      "10000111 - 1\n",
      "10001000 - 0\n",
      "10001001 - 1\n",
      "10001010 - 0\n",
      "10001011 - 1\n",
      "10001100 - 0\n",
      "10001101 - 1\n",
      "10001110 - 1/2\n",
      "10001111 - 1\n",
      "10010000 - 0\n",
      "10010001 - 1\n",
      "10010010 - 1/2\n",
      "10010011 - 1\n",
      "10010100 - 0\n",
      "10010101 - 1\n",
      "10010110 - 1/2\n",
      "10010111 - 1\n",
      "10011000 - 0\n",
      "10011001 - 1\n",
      "10011010 - 1/2\n",
      "10011011 - 1\n",
      "10011100 - 0\n",
      "10011101 - 1\n",
      "10011110 - 1/2\n",
      "10011111 - 1\n",
      "10100000 - 0\n",
      "10100001 - 1\n",
      "10100010 - 0\n",
      "10100011 - 1\n",
      "10100100 - 0\n",
      "10100101 - 1\n",
      "10100110 - 1/2\n",
      "10100111 - 1\n",
      "10101000 - 0\n",
      "10101001 - 1\n",
      "10101010 - 0\n",
      "10101011 - 1\n",
      "10101100 - 0\n",
      "10101101 - 1\n",
      "10101110 - 1\n",
      "10101111 - 1\n",
      "10110000 - 0\n",
      "10110001 - 1\n",
      "10110010 - 1/2\n",
      "10110011 - 1\n",
      "10110100 - 0\n",
      "10110101 - 1\n",
      "10110110 - 1/2\n",
      "10110111 - 1\n",
      "10111000 - 0\n",
      "10111001 - 1\n",
      "10111010 - 1\n",
      "10111011 - 1\n",
      "10111100 - 0\n",
      "10111101 - 1\n",
      "10111110 - 1\n",
      "10111111 - 1\n",
      "11000000 - 0\n",
      "11000001 - 1\n",
      "11000010 - 1\n",
      "11000011 - 1\n",
      "11000100 - 1/2\n",
      "11000101 - 1\n",
      "11000110 - 1\n",
      "11000111 - 1\n",
      "11001000 - 0\n",
      "11001001 - 1\n",
      "11001010 - 1\n",
      "11001011 - 1\n",
      "11001100 - 1/2\n",
      "11001101 - 1\n",
      "11001110 - 1\n",
      "11001111 - 1\n",
      "11010000 - 0\n",
      "11010001 - 1\n",
      "11010010 - 1\n",
      "11010011 - 1\n",
      "11010100 - 1/2\n",
      "11010101 - 1\n",
      "11010110 - 1\n",
      "11010111 - 1\n",
      "11011000 - 0\n",
      "11011001 - 1\n",
      "11011010 - 1\n",
      "11011011 - 1\n",
      "11011100 - 1/2\n",
      "11011101 - 1\n",
      "11011110 - 1\n",
      "11011111 - 1\n",
      "11100000 - 0\n",
      "11100001 - 1\n",
      "11100010 - 1\n",
      "11100011 - 1\n",
      "11100100 - 1\n",
      "11100101 - 1\n",
      "11100110 - 1\n",
      "11100111 - 1\n",
      "11101000 - 0\n",
      "11101001 - 1\n",
      "11101010 - 1\n",
      "11101011 - 1\n",
      "11101100 - 1\n",
      "11101101 - 1\n",
      "11101110 - 1\n",
      "11101111 - 1\n",
      "11110000 - 0\n",
      "11110001 - 1\n",
      "11110010 - 1\n",
      "11110011 - 1\n",
      "11110100 - 1\n",
      "11110101 - 1\n",
      "11110110 - 1\n",
      "11110111 - 1\n",
      "11111000 - 1\n",
      "11111001 - 1\n",
      "11111010 - 1\n",
      "11111011 - 1\n",
      "11111100 - 1\n",
      "11111101 - 1\n",
      "11111110 - 1\n",
      "11111111 - 1\n"
     ]
    }
   ],
   "source": [
    "w9, t9 = weights_tights(opt9, F9)\n",
    "print(\"\\n\".join(map(str, t9)))\n",
    "print(\"\\n\\n\\n\")\n",
    "print(\"87654321\")\n",
    "for ii in range(2**8):\n",
    "    print(f\"{ii:08b} - {w9[ii]}\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/mergings.py <==
from itertools import combinations
from pynauty import Graph, certificate
from tqdm.notebook import tqdm
from collections import deque

def _canonical(N, E):
    m = len(E)
    adjacency = {i: [] for i in range(N + m)}
    for i, (a, b, c) in enumerate(E):
        edge_vertex = N + i
        for v in (a, b, c):
            adjacency[v].append(edge_vertex)
            adjacency[edge_vertex].append(v)
    coloring = [
        set(range(N)),
        set(range(N, N + m)),
    ]
    graph = Graph(
        number_of_vertices=N + m,
        directed=False,
        adjacency_dict=adjacency,
        vertex_coloring=coloring,
    )
    return certificate(graph)


def _pair(a, b):
    return (a, b) if a < b else (b, a)


def _mask(vs):
    out = 0
    for v in vs:
        out |= 1 << v
    return out


def _bits(mask):
    while mask:
        b = mask & -mask
        yield b.bit_length() - 1
        mask ^= b


def _edge_masks(E):
    return [_mask(e) for e in E]


def _count_edges(edge_masks, mask, stop=None):
    n = 0
    for e in edge_masks:
        if e & mask == e:
            n += 1
            if stop is not None and n >= stop:
                return n
    return n


def _remap_mask(mask, mapping):
    out = 0
    while mask:
        b = mask & -mask
        out |= 1 << mapping[b.bit_length() - 1]
        mask ^= b
    return out


def _add_tight(S, C, mask, k):
    e = mask.bit_count() - 2
    if e < 0 or e > k:
        return
    if mask in S[e]:
        return
    S[e].add(mask)
    vs = list(_bits(mask))
    for i, a in enumerate(vs):
        for b in vs[i + 1:]:
            C.setdefault((a, b), set()).add(mask)


def _add_all_pairs(N, S, C, k):
    if k < 0:
        return
    for a in range(N):
        for b in range(a + 1, N):
            _add_tight(S, C, (1 << a) | (1 << b), k)

class Cluster:
    __slots__ = "N", "E", "S", "C", "c", "k", "cert", "history"

    def __init__(self, N, E, k, S=None, C=None, c=None, history=None, cert=None):
        self.N = N
        self.E = [tuple(sorted(e)) for e in E]
        self.k = k

        if S is None:
            edge_masks = _edge_masks(E)
            S = [set() for _ in range(k + 1)]
        
            for r in range(2, min(N, k + 2) + 1):
                need = r - 2
                for comb in combinations(range(N), r):
                    mask = _mask(comb)
                    if _count_edges(edge_masks, mask, need + 1) == need:
                        S[need].add(mask)

        if C is None:
            C = {}
            for bucket in S:
                for mask in bucket:
                    vs = list(_bits(mask))
                    for i, a in enumerate(vs):
                        for b in vs[i + 1:]:
                            C.setdefault((a, b), set()).add(mask)

        if c is None:
            c = {}
            for pair, tights in C.items():
                x = 0
                for tight in tights:
                    x |= 1 << (tight.bit_count() - 2)
                c[pair] = x

        self.S = S
        self.C = C
        self.c = c
        self.history = history if history is not None else ["init"]
        self.cert = cert if cert is not None else _canonical(N, self.E)

    def __repr__(self):
        return f"Cluster on {self.N}, with {self.E}"

    def __eq__(self, other):
        return self.cert == other.cert

    def __hash__(self):
        return hash(self.cert)
    
    def external_merge(self, u0, v0, other, u1, v1):
        k = self.k

        mapB = [None] * other.N
        mapB[u1] = u0
        mapB[v1] = v0

        nxt = self.N
        for x in range(other.N):
            if x != u1 and x != v1:
                mapB[x] = nxt
                nxt += 1

        N = nxt

        E = set(tuple(sorted(e)) for e in self.E)
        for e in other.E:
            E.add(tuple(sorted(mapB[x] for x in e)))
        E = sorted(E)

        S = [set() for _ in range(k + 1)]
        C = {}

        # All pairs are tight.
        _add_all_pairs(N, S, C, k)

        # Old tight sets from the first graph remain tight.
        for bucket in self.S:
            for mask in bucket:
                _add_tight(S, C, mask, k)

        # Old tight sets from the second graph remain tight after remapping.
        for bucket in other.S:
            for mask in bucket:
                _add_tight(S, C, _remap_mask(mask, mapB), k)

        # New crossing tight sets are unions of tight sets containing the
        # glued pair on both sides.
        pairA = _pair(u0, v0)
        pairB = _pair(u1, v1)

        B_tights = []
        for maskB in other.C[pairB]:
            B_tights.append((_remap_mask(maskB, mapB), maskB.bit_count() - 2))

        for maskA in self.C[pairA]:
            a = maskA.bit_count() - 2
            for maskB, b in B_tights:
                if a + b <= k:
                    _add_tight(S, C, maskA | maskB, k)

        history = [
            ("external_merge", (u0, v0), (u1, v1), self.history, other.history)
        ]

        return Cluster(N, E, k, S=S, C=C, history=history)

    def internal_merge(self, u, v):
        k = self.k

        # v is merged into u. Vertices after v shift down by 1.
        mapping = [None] * self.N
        nxt = 0
        for x in range(self.N):
            if x == v:
                continue
            mapping[x] = nxt
            nxt += 1
        mapping[v] = mapping[u]

        N = self.N - 1

        E = set()
        for e in self.E:
            ne = tuple(sorted(mapping[x] for x in e))
            if len(set(ne)) == 3:
                E.add(ne)
        E = sorted(E)

        S = [set() for _ in range(k + 1)]
        C = {}

        # All pairs are tight.
        _add_all_pairs(N, S, C, k)

        uv = (1 << u) | (1 << v)

        # Tight sets not using u or v survive unchanged, up to relabelling.
        for bucket in self.S:
            for mask in bucket:
                if mask & uv == 0:
                    _add_tight(S, C, _remap_mask(mask, mapping), k)

        # A tight set T in the quotient that contains the merged vertex
        # corresponds to a set T' in the original containing both u and v
        # with e(T') + 3 = |T'|.
        #
        # If T has i edges, then T' has i edges and i+3 vertices.
        old_edges = _edge_masks(self.E)
        rest = [x for x in range(self.N) if x != u and x != v]
        w = mapping[u]

        for i in range(1, k + 1):
            r = i + 1
            if r > len(rest):
                break

            for comb in combinations(rest, r):
                old_mask = uv
                new_mask = 1 << w

                for x in comb:
                    old_mask |= 1 << x
                    new_mask |= 1 << mapping[x]

                if _count_edges(old_edges, old_mask, i + 1) == i:
                    _add_tight(S, C, new_mask, k)
        history = [
            ("internal_merge", (u, v), self.history)
        ]
        return Cluster(N, E, k, S=S, C=C, history=history)

    def filter_pairs(self, masks):
        mask_yes, mask_no = masks
        for kk in self.c:
            ckk = self.c[kk]
            yes_sat = (ckk | mask_yes) == ckk # must have these bits
            no_sat = (ckk & mask_no) == 0     # must not have these bits
            if yes_sat and no_sat:
                yield kk

def _rule_to_masks(rule, k):
    rule = [1] + list(rule[:min(len(rule), k)]) # 0 edge is always present
    mask_yes = _mask([ii for ii,vv in enumerate(rule) if vv==1])
    mask_no = _mask([ii for ii,vv in enumerate(rule) if vv==-1])
    return mask_yes, mask_no

def _join_has_k(c0, c1, k):
    x = c0
    while x:
        b = x & -x
        i = b.bit_length() - 1
        if i <= k and (c1 & (1 << (k - i))):
            return True
        x ^= b
    return False


def _internal_merge_has_k(g, u, v):
    k = g.k
    old_edges = _edge_masks(g.E)
    uv = (1 << u) | (1 << v)
    rest = [x for x in range(g.N) if x != u and x != v]

    r = k + 1
    if r > len(rest):
        return False

    for comb in combinations(rest, r):
        mask = uv
        for x in comb:
            mask |= 1 << x

        # This means p(mask) = 1 in the old graph,
        # so after identifying u and v it becomes tight with >=k edges.
        if _count_edges(old_edges, mask, k + 1) >= k:
            return True

    return False

def generate(k, rules, strategy="dfs"):
    rules_mapped = [
        (_rule_to_masks(xx, k), _rule_to_masks(yy, k))
        for xx, yy in rules
    ]

    start = Cluster(3, [[0, 1, 2]], k)

    seen = {start}
    all_clusters = [start]

    if strategy == "bfs":
        work = deque([start])
        pop_state = work.popleft
        push_state = work.append
    elif strategy == "dfs":
        work = [start]
        pop_state = work.pop
        push_state = work.append

    pair_cache = {}

    def pairs_for(g, masks):
        key = (id(g), masks)
        if key not in pair_cache:
            pair_cache[key] = list(g.filter_pairs(masks))
        return pair_cache[key]
    
    max_seen_size = start.N

    def try_add(g):
        nonlocal max_seen_size
        if g.S[k] or g in seen:
            return
        seen.add(g)
        all_clusters.append(g)
        push_state(g)
        if g.N > max_seen_size:
            max_seen_size = g.N

    cter = 0
    pbar = tqdm()

    while work:
        cter += 1

        if cter % 10 == 0:
            pbar.update(10)
            pbar.set_description(
                f"Elements so far: {len(seen)} "
                f"elements to process: {len(work)} "
                f"max size: {max_seen_size}"
            )

        g_new = pop_state()
        targets = all_clusters
        target_count = len(targets)

        # Combine current g_new with all targets
        for idx in range(target_count):
            h = targets[idx]
            for ridx, (left_rules, right_rules) in enumerate(rules_mapped):

                # Direction 1: g_new is left, h is right.
                left_pairs = pairs_for(g_new, left_rules)
                right_pairs = pairs_for(h, right_rules)
                for p0 in left_pairs:
                    c0 = g_new.c[p0]
                    for p1 in right_pairs:
                        c1 = h.c[p1]
                        a0, b0 = p0
                        a1, b1 = p1
                        try_add(g_new.external_merge(a0, b0, h, a1, b1))
                        try_add(g_new.external_merge(a0, b0, h, b1, a1))

                # Direction 2: h is left, g_new is right.
                left_pairs = pairs_for(h, left_rules)
                right_pairs = pairs_for(g_new, right_rules)
                for p0 in left_pairs:
                    c0 = h.c[p0]
                    for p1 in right_pairs:
                        c1 = g_new.c[p1]
                        a0, b0 = p0
                        a1, b1 = p1
                        try_add(h.external_merge(a0, b0, g_new, a1, b1))
                        try_add(h.external_merge(a0, b0, g_new, b1, a1))

        # Check all internal gluings in g_new
        for pair, cmask in list(g_new.c.items()):
            if cmask != 1:
                continue
            u, v = pair
            if _internal_merge_has_k(g_new, u, v):
                continue
            try_add(g_new.internal_merge(u, v))
    pbar.close()
    return all_clusters

from sage.all import QQ, vector, matrix
from sage.numerical.backends.generic_backend import get_solver


def optimize_weights(k, filters=(), generated=None):
    sets = [
        tuple([0] + [i + 1 for i in range(k - 1) if (m >> i) & 1])
        for m in range(1 << (k - 1))
    ]
    
    filters = tuple(filters)
    n = len(sets)

    kbit = 1 << k
    keep = (1 << (k + 1)) - 1

    def add_set(R, S):
        T = 0
        for a in S:
            T |= R << a
        return T & keep

    def hitting_time(S):
        R = 1
        for h in range(1, k + 1):
            R = add_set(R, S)
            if R & kbit:
                return h
        return None

    h = [hitting_time(S) for S in sets]
    live = [i for i in range(n) if h[i] is not None]
    live.sort(key=lambda i: (h[i], -len(sets[i])))

    def maximal_bad_constraints():
        counts = [0] * len(live)
        stats = [[0, 0, 0] for _ in filters]
        out = []

        def bump(i, d):
            S = sets[i]
            for q, (a, b) in enumerate(filters):
                ha = a in S
                hb = b in S
                if ha:
                    stats[q][0] += d
                if hb:
                    stats[q][1] += d
                if ha and hb:
                    stats[q][2] += d

        def filtered():
            for q, (a, b) in enumerate(filters):
                A, B, AB = stats[q]

                if a == b:
                    if A >= 2:
                        return True
                else:
                    if A * B > AB:
                        return True
            return False

        def dfs(j, R):
            if R & kbit:
                return
            if filtered():
                return

            if j == len(live):
                if not any(counts):
                    return
                for a, i in enumerate(live):
                    if counts[a] >= h[i] - 1:
                        continue

                    R2 = add_set(R, sets[i])
                    if R2 & kbit:
                        continue

                    bump(i, 1)
                    ok = not filtered()
                    bump(i, -1)

                    if ok:
                        return

                out.append(tuple(counts))
                return

            i = live[j]
            Rj = R
            added = 0

            for c in range(h[i]):
                counts[j] = c
                dfs(j + 1, Rj)

                if c == h[i] - 1:
                    break

                R2 = add_set(Rj, sets[i])
                if R2 & kbit:
                    break

                bump(i, 1)
                added += 1
                Rj = R2

            for _ in range(added):
                bump(i, -1)

            counts[j] = 0

        dfs(0, 1)
        return out

    p = get_solver(solver="PPL")

    for i in range(n):
        if h[i] is None:
            p.add_variable(lower_bound=0, upper_bound=0)
        else:
            p.add_variable(lower_bound=0, upper_bound=1)

    t = p.add_variable(obj=1, name="t")
    p.variable_lower_bound(t, None)

    M = []
    for xx in generated:
        en = QQ(len(xx.E))
        Mx = [QQ(0)]*(2**(k-1))
        for vv in xx.c.values():
            Mx[vv>>1] += QQ(1)/en
        M.append(Mx)
    M = matrix(M)
    
    for row in M:
        p.add_linear_constraint(
            [(t, QQ(1))] + [(j, -QQ(a)) for j, a in enumerate(row) if a],
            None,
            QQ(0),
        )
    mbc = maximal_bad_constraints()
    for c in mbc:
        p.add_linear_constraint(
            [(live[a], QQ(ca)) for a, ca in enumerate(c) if ca],
            None,
            QQ(1),
        )
    p.solve()
    opt = p.get_objective_value()
    x = vector(QQ, [p.get_variable_value(i) for i in range(n)])
    return opt, x, sets, M

==> anc/tight_graphs_8.txt <==
Cluster on 6, with [(0, 1, 2), (0, 1, 3), (2, 4, 5), (3, 4, 5)]
Cluster on 7, with [(0, 1, 2), (0, 3, 4), (0, 5, 6), (1, 3, 4), (1, 5, 6)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 4, 5), (2, 6, 7), (3, 4, 5), (3, 6, 7)]
Cluster on 11, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 7, 8), (3, 9, 10), (4, 5, 6), (6, 7, 8), (6, 9, 10)]
Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 6, 7), (5, 9, 10), (5, 11, 12), (6, 7, 8), (8, 9, 10), (8, 11, 12)]
Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 9, 10), (3, 11, 12), (5, 6, 7), (6, 7, 8), (8, 9, 10), (8, 11, 12)]
Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 4, 5), (2, 6, 7), (3, 4, 5), (3, 9, 10), (3, 11, 12), (6, 7, 8), (8, 9, 10), (8, 11, 12)]
Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 10), (2, 7, 8), (3, 9, 10), (4, 5, 6), (6, 7, 8), (6, 11, 12), (6, 13, 14), (10, 11, 12), (10, 13, 14)]
Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (2, 7, 8), (2, 9, 10), (3, 9, 10), (3, 11, 12), (3, 13, 14), (4, 5, 6), (6, 7, 8), (6, 11, 12), (6, 13, 14)]
Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 6, 8), (2, 7, 10), (3, 9, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (7, 11, 12), (7, 13, 14), (10, 11, 12), (10, 13, 14)]
Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 9, 10), (3, 7, 9), (3, 11, 12), (3, 13, 14), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 11, 12), (7, 13, 14)]
Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 7), (2, 8, 10), (3, 9, 10), (4, 5, 6), (6, 7, 8), (8, 11, 12), (8, 13, 14), (10, 11, 12), (10, 13, 14)]
Cluster on 7, with [(0, 1, 2), (0, 3, 4), (0, 5, 6), (1, 5, 6), (3, 4, 5)]
Cluster on 11, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 7, 8), (3, 9, 10), (4, 5, 6), (6, 9, 10), (7, 8, 9)]
Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 6, 7), (5, 9, 10), (5, 11, 12), (6, 7, 8), (8, 11, 12), (9, 10, 11)]
Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 9, 10), (3, 11, 12), (5, 6, 7), (6, 7, 8), (8, 11, 12), (9, 10, 11)]
Cluster on 13, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 8), (3, 7, 8), (4, 5, 6), (6, 9, 10), (6, 11, 12), (8, 11, 12), (9, 10, 11)]
Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 9), (2, 8, 10), (3, 7, 8), (4, 5, 6), (6, 9, 10), (8, 11, 12), (8, 13, 14), (10, 13, 14), (11, 12, 13)]
Cluster on 15, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 7, 10), (3, 7, 9), (3, 13, 14), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (9, 11, 12), (9, 13, 14), (11, 12, 13)]
Cluster on 7, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 5, 6), (4, 5, 6)]
Cluster on 9, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 7, 8), (4, 5, 6), (6, 7, 8)]
Cluster on 7, with [(0, 1, 2), (0, 3, 4), (1, 3, 4), (1, 4, 5), (3, 5, 6)]


==> anc/tight_graphs_9.txt <==
Cluster on 4, with [(0, 1, 2), (0, 1, 3)]
Cluster on 6, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5)]
Cluster on 6, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 6), (4, 6, 7)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 6), (3, 6, 7)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 6), (5, 6, 7)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (2, 6, 7), (3, 4, 5)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 7), (2, 4, 5), (4, 5, 6)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 7), (4, 5, 6)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 4, 5), (3, 6, 7), (4, 5, 6)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 6, 7), (4, 5, 6), (4, 5, 7)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 8), (4, 8, 9), (6, 7, 8), (6, 7, 9)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (3, 8, 9), (6, 7, 8), (6, 7, 9)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 8), (5, 8, 9), (6, 7, 8), (6, 7, 9)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 4, 5), (2, 8, 9), (3, 4, 5), (6, 7, 8), (6, 7, 9)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 9), (2, 4, 5), (3, 7, 8), (4, 5, 6), (7, 8, 9)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 9), (3, 7, 8), (4, 5, 6), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 4, 5), (2, 6, 11), (2, 8, 11), (3, 7, 8), (4, 5, 6), (6, 9, 10), (9, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 11), (2, 4, 5), (2, 6, 11), (2, 7, 8), (3, 7, 8), (4, 5, 6), (6, 9, 10), (9, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 8), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 11), (7, 9, 10), (9, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 6, 8), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 7, 11), (7, 9, 10), (9, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 8, 9), (3, 6, 7), (3, 10, 11), (4, 5, 6), (4, 5, 7), (6, 8, 9), (7, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 10), (6, 8, 9), (6, 10, 11), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 6, 7), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 8, 9), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 9), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 6, 7), (2, 10, 11), (3, 10, 11), (4, 5, 6), (4, 5, 7), (6, 8, 9), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 10), (9, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 7, 9), (3, 9, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 9, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 10), (7, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 10, 11), (3, 7, 9), (3, 7, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 3, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 7, 9), (8, 9, 10), (8, 10, 11)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 9), (4, 6, 7), (4, 8, 9), (6, 7, 8)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 9), (3, 6, 7), (3, 8, 9), (6, 7, 8)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 4, 5), (3, 5, 9), (5, 6, 7), (5, 8, 9), (6, 7, 8)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 7), (2, 8, 9), (3, 4, 5), (6, 7, 8)]
Cluster on 10, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 9), (2, 4, 5), (2, 7, 8), (4, 5, 6), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 11), (2, 7, 8), (2, 10, 11), (3, 9, 10), (4, 5, 6), (6, 7, 8)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 11), (2, 4, 5), (2, 6, 11), (2, 7, 8), (2, 9, 10), (3, 9, 10), (4, 5, 6), (6, 7, 8)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 9), (6, 10, 11), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 6, 10), (3, 6, 11), (4, 5, 6), (4, 5, 7), (6, 7, 11), (6, 8, 9), (7, 8, 9)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 6, 8), (2, 7, 11), (2, 10, 11), (3, 9, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11), (9, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 10), (2, 9, 10), (3, 9, 11), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 9), (2, 4, 5), (2, 6, 7), (2, 8, 11), (2, 10, 11), (3, 9, 10), (4, 5, 6), (6, 7, 8)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 7), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 8, 9), (7, 9, 11), (7, 10, 11)]
Cluster on 12, with [(0, 1, 2), (0, 1, 3), (2, 3, 8), (2, 3, 10), (4, 5, 6), (4, 5, 7), (6, 7, 8), (6, 7, 9), (8, 9, 11), (8, 10, 11)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (0, 4, 5), (0, 6, 7), (1, 6, 7), (4, 5, 6)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 4), (2, 3, 5), (4, 5, 6), (4, 5, 7)]
Cluster on 8, with [(0, 1, 2), (0, 1, 3), (2, 3, 6), (2, 3, 7), (2, 4, 5), (3, 4, 5)]


==> anc/weights_8.txt <==
7654321 - weight
----------------
0000000 - 0
0000001 - 19147/20212
0000010 - 18283/20212
0000011 - 19147/20212
0000100 - 0
0000101 - 4856/5053
0000110 - 19583/20212
0000111 - 1
0001000 - 0
0001001 - 19147/20212
0001010 - 4728/5053
0001011 - 156/163
0001100 - 0
0001101 - 1
0001110 - 1
0001111 - 1
0010000 - 0
0010001 - 19147/20212
0010010 - 19583/20212
0010011 - 20015/20212
0010100 - 7/163
0010101 - 4856/5053
0010110 - 19583/20212
0010111 - 1
0011000 - 197/20212
0011001 - 1
0011010 - 1
0011011 - 1
0011100 - 1065/20212
0011101 - 77813/80848
0011110 - 1
0011111 - 1
0100000 - 0
0100001 - 19147/20212
0100010 - 18283/20212
0100011 - 19147/20212
0100100 - 0
0100101 - 4856/5053
0100110 - 19583/20212
0100111 - 1
0101000 - 197/5053
0101001 - 19147/20212
0101010 - 4728/5053
0101011 - 156/163
0101100 - 197/5053
0101101 - 1
0101110 - 1
0101111 - 1
0110000 - 0
0110001 - 19147/20212
0110010 - 19583/20212
0110011 - 20015/20212
0110100 - 1065/20212
0110101 - 4856/5053
0110110 - 19583/20212
0110111 - 1
0111000 - 1065/20212
0111001 - 1
0111010 - 1
0111011 - 1
0111100 - 1065/20212
0111101 - 1
0111110 - 1
0111111 - 1
1000000 - 0
1000001 - 19147/20212
1000010 - 18283/20212
1000011 - 19147/20212
1000100 - 0
1000101 - 4856/5053
1000110 - 19583/20212
1000111 - 1
1001000 - 629/20212
1001001 - 19147/20212
1001010 - 4728/5053
1001011 - 156/163
1001100 - 0
1001101 - 1
1001110 - 1
1001111 - 1
1010000 - 0
1010001 - 19147/20212
1010010 - 19583/20212
1010011 - 20015/20212
1010100 - 325/5053
1010101 - 4856/5053
1010110 - 19583/20212
1010111 - 1
1011000 - 629/20212
1011001 - 1
1011010 - 1
1011011 - 1
1011100 - 1929/20212
1011101 - 1
1011110 - 1
1011111 - 1
1100000 - 0
1100001 - 19147/20212
1100010 - 18283/20212
1100011 - 19147/20212
1100100 - 0
1100101 - 4856/5053
1100110 - 19583/20212
1100111 - 1
1101000 - 4728/5053
1101001 - 19147/20212
1101010 - 4728/5053
1101011 - 156/163
1101100 - 1
1101101 - 1
1101110 - 1
1101111 - 1
1110000 - 0
1110001 - 19147/20212
1110010 - 19583/20212
1110011 - 20015/20212
1110100 - 325/5053
1110101 - 4856/5053
1110110 - 19583/20212
1110111 - 1
1111000 - 1
1111001 - 1
1111010 - 1
1111011 - 1
1111100 - 1
1111101 - 1
1111110 - 1
1111111 - 1


==> anc/weights_9.txt <==
87654321 - weight
-----------------
00000000 - 0
00000001 - 1
00000010 - 0
00000011 - 1
00000100 - 0
00000101 - 1
00000110 - 1/2
00000111 - 1
00001000 - 0
00001001 - 1
00001010 - 0
00001011 - 1
00001100 - 0
00001101 - 1
00001110 - 1/2
00001111 - 1
00010000 - 0
00010001 - 1
00010010 - 1/2
00010011 - 1
00010100 - 0
00010101 - 1
00010110 - 1/2
00010111 - 1
00011000 - 0
00011001 - 1
00011010 - 1/2
00011011 - 1
00011100 - 0
00011101 - 1
00011110 - 1/2
00011111 - 1
00100000 - 0
00100001 - 1
00100010 - 0
00100011 - 1
00100100 - 0
00100101 - 1
00100110 - 1/2
00100111 - 1
00101000 - 0
00101001 - 1
00101010 - 0
00101011 - 1
00101100 - 0
00101101 - 1
00101110 - 1
00101111 - 1
00110000 - 0
00110001 - 1
00110010 - 1/2
00110011 - 1
00110100 - 0
00110101 - 1
00110110 - 1/2
00110111 - 1
00111000 - 0
00111001 - 1
00111010 - 1
00111011 - 1
00111100 - 0
00111101 - 1
00111110 - 1
00111111 - 1
01000000 - 0
01000001 - 1
01000010 - 1
01000011 - 1
01000100 - 0
01000101 - 1
01000110 - 1
01000111 - 1
01001000 - 0
01001001 - 1
01001010 - 1
01001011 - 1
01001100 - 0
01001101 - 1
01001110 - 1
01001111 - 1
01010000 - 0
01010001 - 1
01010010 - 1
01010011 - 1
01010100 - 0
01010101 - 1
01010110 - 1
01010111 - 1
01011000 - 0
01011001 - 1
01011010 - 1
01011011 - 1
01011100 - 0
01011101 - 1
01011110 - 1
01011111 - 1
01100000 - 0
01100001 - 1
01100010 - 1
01100011 - 1
01100100 - 0
01100101 - 1
01100110 - 1
01100111 - 1
01101000 - 0
01101001 - 1
01101010 - 1
01101011 - 1
01101100 - 0
01101101 - 1
01101110 - 1
01101111 - 1
01110000 - 0
01110001 - 1
01110010 - 1
01110011 - 1
01110100 - 0
01110101 - 1
01110110 - 1
01110111 - 1
01111000 - 0
01111001 - 1
01111010 - 1
01111011 - 1
01111100 - 0
01111101 - 1
01111110 - 1
01111111 - 1
10000000 - 0
10000001 - 1
10000010 - 0
10000011 - 1
10000100 - 0
10000101 - 1
10000110 - 1/2
10000111 - 1
10001000 - 0
10001001 - 1
10001010 - 0
10001011 - 1
10001100 - 0
10001101 - 1
10001110 - 1/2
10001111 - 1
10010000 - 0
10010001 - 1
10010010 - 1/2
10010011 - 1
10010100 - 0
10010101 - 1
10010110 - 1/2
10010111 - 1
10011000 - 0
10011001 - 1
10011010 - 1/2
10011011 - 1
10011100 - 0
10011101 - 1
10011110 - 1/2
10011111 - 1
10100000 - 0
10100001 - 1
10100010 - 0
10100011 - 1
10100100 - 0
10100101 - 1
10100110 - 1/2
10100111 - 1
10101000 - 0
10101001 - 1
10101010 - 0
10101011 - 1
10101100 - 0
10101101 - 1
10101110 - 1
10101111 - 1
10110000 - 0
10110001 - 1
10110010 - 1/2
10110011 - 1
10110100 - 0
10110101 - 1
10110110 - 1/2
10110111 - 1
10111000 - 0
10111001 - 1
10111010 - 1
10111011 - 1
10111100 - 0
10111101 - 1
10111110 - 1
10111111 - 1
11000000 - 0
11000001 - 1
11000010 - 1
11000011 - 1
11000100 - 1/2
11000101 - 1
11000110 - 1
11000111 - 1
11001000 - 0
11001001 - 1
11001010 - 1
11001011 - 1
11001100 - 1/2
11001101 - 1
11001110 - 1
11001111 - 1
11010000 - 0
11010001 - 1
11010010 - 1
11010011 - 1
11010100 - 1/2
11010101 - 1
11010110 - 1
11010111 - 1
11011000 - 0
11011001 - 1
11011010 - 1
11011011 - 1
11011100 - 1/2
11011101 - 1
11011110 - 1
11011111 - 1
11100000 - 0
11100001 - 1
11100010 - 1
11100011 - 1
11100100 - 1
11100101 - 1
11100110 - 1
11100111 - 1
11101000 - 0
11101001 - 1
11101010 - 1
11101011 - 1
11101100 - 1
11101101 - 1
11101110 - 1
11101111 - 1
11110000 - 0
11110001 - 1
11110010 - 1
11110011 - 1
11110100 - 1
11110101 - 1
11110110 - 1
11110111 - 1
11111000 - 1
11111001 - 1
11111010 - 1
11111011 - 1
11111100 - 1
11111101 - 1
11111110 - 1
11111111 - 1

